Optical conductivity of an anharmonic large polaron gas at weak coupling

In a polar solid, electrons or other charge carriers can interact with the phonons of the ionic lattice, leading to the formation of polaron quasiparticles. The optical conductivity and optical absorption spectrum of a material are affected by this electron-phonon coupling, most notably leading to an absorption peak in the mid-infrared region. Recently, a model Hamiltonian for anharmonic electron-phonon coupling was derived [M. Houtput and J. Tempere, Phys. Rev. B \textbf{103}, 184306 (2021)], that includes both the conventional Fr\"ohlich interaction as well an interaction where an electron interacts with two phonons simultaneously. In this article, we calculate and investigate the optical conductivity of the anharmonic large polaron gas, and show that an additional characteristic absorption peak appears due to this 1-electron-2-phonon interaction. We calculate a semi-analytical expression for the optical conductivity $\sigma(\omega)$ at finite temperatures and weak coupling using the Kubo formula. The electronic and phononic contributions can be split and treated separately, such that the many-body effects of the electron gas may be taken into account through the well-known dynamical structure factor $S(\mathbf{k},\omega)$. From the resulting optical conductivity, we calculate the polaron effective mass, an estimate for the electron-phonon scattering times, and the optical absorption spectrum of the anharmonic polaron gas. We show that alongside the well-known polaron absorption peak at the phonon energy $\hbar \omega_{\text{LO}}$, the 1-electron-2-phonon interaction leads to an additional absorption peak at $2 \hbar \omega_{\text{LO}}$. We propose this absorption peak as an experimentally measurable indicator for nonnegligible 1-electron-2-phonon interaction in a material, since the height of this peak is proportional to the strength of this anharmonic interaction.

==> anc/ChemicalPotential.m <==
function mu = ChemicalPotential(T,approx)
% INTERNAL FUNCTION

% This function calculates the reduced chemical potential mu/E_F, given the
% reduced temperature T/T_F. T can be a scalar or an array.

% Two different calculation methods are implemented: numerical solution of
% the defining equation which gives the exact result, or a fast approximate
% formula with an error less than 1%.
% If approx is False, the exact result is returned (default).
% If approx is True, the approximate formula is used.

% %Example use:
% T = 0:0.01:1;
% mu = ChemicalPotential(T)

if nargin == 1
    %By default, we do not use the approximate formula
    approx = false;
end

%This interpolation has an error of <1%
muApprox = @(T) (1-pi^2/12.*T.^2-pi^4/80.*T.^4)./(1+exp((T-0.5)/0.05))+ ...
    (T.*log(4/(3.*sqrt(pi)))-1.5.*T.*log(T+1e-10)+ ...
    sqrt(2./(9*pi.*(T+0.01))))./(1+exp(-(T-0.5)/0.05));

if approx
    mu = muApprox(T);
else
    %Solve the implicit equation to find the exact answer 
    mu = zeros(size(T));
    reSqrt = @(x) real(sqrt(x));
    intFunc = @(y,T) y.*reSqrt(y) + 3/2.*T*integral(@(x) ...
        (reSqrt(y+x.*T)-reSqrt(y-x.*T))./(exp(x)+1),0,+Inf)-1;
    for i = 1:numel(mu)
        mu(i) = fzero(@(x) intFunc(x,T(i)),muApprox(T(i)));
    end
end

end


==> anc/LICENSE <==
MIT License

Copyright (c) 2022 Matthew Houtput

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/MaterialParameters.m <==
% This script provides an easy way to calculate the required parameters of
% the function conductivity.m, given several experimentally accessible
% material parameters which may be found in the literature.

% Experimental material parameters (given for aluminium nitride, AlN):
w0 = 2.652e13; % LO phonon frequency, in Hz
mb = 0.285; %Band mass, in units of the electron mass
eps0 = 8.59; %Static permittivity (dimensionless)
epsInf = 4.62; %High-frequency permittivity (dimensionless)
V0 = 2.1317e-29; %Unit cell volume, in m^3
n = 1e24; %Electron density, in m^(-3) - can be tuned experimentally

% Nature constants:
hbar = 6.62607015e-34/(2*pi); %Planck constant, in J.s
me = 9.1093837015e-31; %Electron mass, in kg
e = 1.602176634e-19; %Conversion factor from J to eV, or alternatively, the electron charge in C
epsvac = 8.8541878128e-12; %Vacuum permittivity, in F/m
kB = 1.380649e-23; %Boltzmann constant, in J/K;

% Derived parameters in the model:
hw0 = hbar.*w0./e; %LO phonon frequency, in eV
EF_J = hbar.^2./(2*me*mb).*(3.*pi.^2.*n).^(2/3); %Fermi energy, in J;
EF = EF_J./e; %Fermi energy, in eV
hw_pl = hbar./e*sqrt(n*e.^2./(me*mb.*epsvac.*epsInf)); %Plasma frequency, in eV
wFw0 = EF./hw0; %Ratio of the Fermi and phonon energies
TF = EF_J/kB; %Fermi temperature, in K
Tph = hbar.*w0/kB; %Phonon temperature, in K

% Input parameters of conductivity.m:
alpha = 1./(2*hbar*w0)*e^2/(4*pi*epsvac)*sqrt(2*mb*me*w0/hbar)*(1/epsInf-1/eps0); %Fröhlich coupling constant
V0dim = V0/(hbar/(2*mb*me*w0)).^(1.5); % Dimensionless unit cell volume
Eryw0 = (alpha/(1-epsInf/eps0))^2; %Ratio of the rydberg and phonon energies
rs = 3.*pi./16.*(9.*pi./4)^(1./3).*(hw_pl./EF).^2; %Wigner-Seitz radius

==> anc/MemFunc.m <==
function [S,tauinv,minv] = MemFunc(omega,alpha,T0,T1,V0,Eryw0,rs,T,model)

%This function will calculate the memory function of an anharmonic polaron,
%to lowest order in alpha. The memory function will be expressed in units
%of the phonon frequency w_0. All inputs can be either scalars or vectors.
%Inputs:
% -omega:   The frequency at which we calculate the conductivity, in units 
%           of the phonon frequency w_0.
% -alpha:   The Fröhlich coupling constant.
% -T0:      The 3-phonon coupling constant.
% -T1:      The 1-electron-2-phonon coupling constant.
% -V0:      The dimensionless volume of the unit cell.
% -Eryw0:   The ratio of the Rydberg energy and the LO phonon energy.
% -rs:      The Wigner-Seitz radius, expressed in units of the Bohr radius.
% -T:       Temperature, expressed in units of the "phonon temperature"
%           hbar*w_0/k_B.
% -model:   A string with the model used for the structure factor. It can
%           be either a single string, or a 1D cell array containing
%           multiple models.
%           Possible input models:
%           'OnePolaron':   Uses the structure factor of a single polaron.
%                           Only makes sense at zero temperature.
%           'HartreeFock': Takes Fermi statistics into account (default).
%           'RPA': Also takes interactions into account, to lowest order.
%           'Hubbard': Hubbard model for the structure factor.      

%The outputs will be (up to) 8D cell arrays, where the first dimension is
%the dependence on alpha, the second is the dependence on T0, and so on.
%Each entry in the cell arrays is a vector, which is the memory function
%depending on omega.

%It is also allowed to pass all arguments together as a cell array.

%The implementation is based on the theory of the accompanying article
%(arXiv:2210.10696), especially equations (26) and (53). Besides these
%equations, it uses the integrated structure factor, which is implemented
%in the function Sint.m. This version of the function uses interpolation
%for the integrated structure factor (Sint_func.m), and is therefore
%well-suited for calculations with many values of omega at once.

% % Example use: Plot the memory function of a polaron gas
% omega = 0:0.01:4;
% S = MemFunc(omega,1,0,0.1,0.001,8,12,0,'HartreeFock');
% plot(omega,real(S{1}),'b-',omega,imag(S{1}),'r-')
% legend('Real part','Imaginary part')

if nargin == 1
    % If there is only one input argument, it is in the form of a cell
    % array containing all 9 input variables
    if iscell(omega) && length(omega) == 9
        omegas = omega{1};
        alphas = omega{2};
        T0s = omega{3};
        T1s = omega{4};
        V0s = omega{5};
        Eryw0s = omega{6};
        rss = omega{7};
        Ts = omega{8};
        models = omega{9};
    else
        error('If this function is called with one argument, it must be a cell array containing all 9 input variables.')
    end
else
    % Add "s" to the names of the array-valued variables; later in the
    % code, "omega", "alpha", ... will refer to a specific value in these
    % arrays
    omegas = omega;
    alphas = alpha;
    T0s = T0;
    T1s = T1;
    V0s = V0;
    Eryw0s = Eryw0;
    rss = rs;
    Ts = T;
    models = model;
end
%If models is just a string, we have to put it in a cell array first
if ~iscell(models)
    models = {models};
end

%Check if the inputs are what we expect. The last three get checked
%automatically in Sint.
if sum(size(omegas)>1)>1
    error('Input omega must be a scalar or a vector.')
end
if sum(size(alphas)>1)>1
    error('Input alpha must be a scalar or a vector.')
end
if sum(size(T0s)>1)>1
    error('Input T0 must be a scalar or a vector.')
end
if sum(size(T1s)>1)>1
    error('Input T1 must be a scalar or a vector.')
end
if sum(size(V0s)>1)>1
    error('Input V0 must be a scalar or a vector.')
end
if sum(size(Eryw0s)>1)>1
    error('Input wFw0 must be a scalar or a vector.')
end
if sum(size(rss)>1)>1
    error('Input rs must be a scalar or a vector.')
end
if sum(size(Ts)>1)>1
    error('Input T must be a scalar or a vector.')
end
if sum(size(models)>1)>1
    error('Input model must be a string or a 1D cell array of strings.')
end



n2 = length(alphas);
n3 = length(T0s);
n4 = length(T1s);
n5 = length(V0s);
n6 = length(Eryw0s);
n7 = length(rss);
n8 = length(Ts);
n9 = length(models);

S = cell(n2,n3,n4,n5,n6,n7,n8,n9);
minv = cell(n2,n3,n4,n5,n6,n7,n8,n9);
tauinv = cell(n2,n3,n4,n5,n6,n7,n8,n9);
w = omegas;

counter = 0;
goal = n6*n7*n8*n9;
make_waitbar = goal>1;
if make_waitbar
    han = waitbar(counter./goal,['Finished ',num2str(counter),...
        ' of ',num2str(goal),' memory functions']);
end

%Sometimes, we will need Simpson integration: the following function
%creates a column vector of weights so that Simpson integration of a
%vector v is v*weights(length(v)).*h
function ws = weights(N)
    if mod(N,2) == 0
        error('We need an odd number of points to perform Simpson integration.')
    end
    ws = 4/3.*ones(N,1);
    ws(2:2:(N-1)) = 2/3;
    ws(1) = 1/3;
    ws(end) = 1/3;
end
Ngrid = 1000; %The typical amount of points a grid has.
%Double this to check convergence with respect to the grid

zeroIndex = find(abs(w)<=1e-9);

% First, we loop over all variables that the integrated structure factor
% depends on: these are Eryw0, rs, T, and model
for i6 = 1:n6
for i7 = 1:n7
for i8 = 1:n8
for i9 = 1:n9
    Eryw0 = Eryw0s(i6);
    rs = rss(i7);
    T = Ts(i8);
    model = models{i9};

    wFw0 = Eryw0.*(9*pi/4).^(2/3)./rs.^2;
    TS = T./wFw0;

    %Get the function handle for the integrated structure factor:
    %Most of the runtime is in this fuction
    [Sf,wMaxwF] = Sint_func(model,rs,TS);

    if T > 0
        % Bose-Einstein distribution and its first three derivatives:
        nB = @(x) 1./(exp(x./T)-1);
        nBd = @(x) -1/(4.*T.*sinh(x./(2.*T)).^2);
        nBdd = @(x) coth(x./(2.*T))/(4.*T.^2.*sinh(x./(2.*T)).^2);
        nBddd = @(x) -(2+cosh(x./T))/(8.*T.^3.*sinh(x./(2.*T)).^4);
        % A coefficient that occurs often in our expressions
        cFunc = @(x) coth(x./(2.*T));
    else
        %Temperature zero limits of the above expressions
        nB = @(x) (x>0)-1;
        nBd = @(x) zeros(size(x));
        nBdd = @(x) zeros(size(x));
        nBddd = @(x) zeros(size(x));
        cFunc = @(x) sign(x);
    end
    cFI = cFunc(1); %coth(1/2T) , normally
    if strcmpi(model,'onepolaron')
        %There is one coefficient that we must explicitly set equal to 1
        cFR = 1;
    else
        cFR = cFunc(1);
    end

    % Loop over T0 and V0, and calculate the phonon spectral function
    % M(k,omega):
    for i3 = 1:n3
    for i5 = 1:n5
        T0 = T0s(i3);
        V0 = V0s(i5);

        kFap = sqrt(wFw0);

        %Poles of the phonon Green's function:
        sqrtT0 = sqrt(1+64./135.*T0.^2./V0.*cFR);
        x1 = sqrt(0.5.*(5-3.*sqrtT0)); %Approximately equal to 1
        x2 = sqrt(0.5.*(5+3.*sqrtT0)); %Approximately equal to 2

        if strcmpi(model,'onepolaron')
            % Our implementation doesn't work for the one polaron model
            % because of divergences caused by Sint'(0) = +Inf.
            % However, in this case, we can calculate the memory function
            % analytically.
            f = @(z) (2-sqrt(z+1)+1i.*sqrt(z-1))./z;
            S1 = 0.5./sqrt(wFw0.*x1).*f(w./x1);
            S2 = 0.5./sqrt(wFw0.*x2).*f(w./x2);
            I1_0 = -nBd(x1).*sqrt(x1./wFw0);
            I2_0 = -nBd(x2).*sqrt(x2./wFw0);
            intFunc = @(w,a) 0.25.*(sign(w-a).*cFunc(a)+cFunc(abs(w-a))) ...
                .*sqrt(abs(w-a))./w;
            intFuncdd0 = @(a) 0.5.*(nBd(a)./(4.*a.^1.5) ...
                - nBdd(a)./(2.*a.^0.5) - 1/3*nBddd(a).*a.^0.5);
            omegaMin = 1e-3;
            Rd1_0 = 2./pi./sqrt(wFw0).*...
                (omegaMin.*intFuncdd0(x1) + integral(...
                @(w) (intFunc(w,x1)-intFunc(w,-x1)+nBd(x1).*sqrt(x1))./w.^2,...
                omegaMin,+Inf));
            Rd2_0 = 2./pi./sqrt(wFw0).*(omegaMin.*intFuncdd0(x2)...
                + integral(@(w) ...
                (intFunc(w,x2)-intFunc(w,-x2)+nBd(x2).*sqrt(x2))./w.^2,...
                omegaMin,+Inf));

            nB = @(x) (x>0)-1;
            nBd = @(x) zeros(size(x));
            cFunc = @(x) sign(x);
        else
            %Calculate the memory function from equation (53) of the
            %accompanying article.
            %The core function that appears in (53) is:
            %intFunc = @(w,a) (1+nB(a)+nB(w-a)).*Sf((w-a)./wFw0);
            %but this doesn't behave well around w = a.
            %Instead, we use the following numerically stable form:
            intFunc = @(w,a) 0.5.*(sign(w-a).*cFunc(a)+...
                cFunc((abs(w-a)+1e-9))).*Sf((abs(w-a)+1e-9)./wFw0);
            %From this function, two parts appear in the memory
            %function:
            I1func = @(w) 1./(abs(w)+1e-9).*...
                (intFunc(abs(w)+1e-9,x1)-intFunc(abs(w)+1e-9,-x1));
            I2func = @(w) 1./(abs(w)+1e-9).*...
                (intFunc(abs(w)+1e-9,x2)-intFunc(abs(w)+1e-9,-x2));
            
            %Calculate the contributions to the imaginary part of the
            %approximate memory function:
            I1 = I1func(w);
            I2 = I2func(w);

            %We also calculate the values at omega=0 explicitly (useful for
            %the relaxation time):
            if isempty(zeroIndex)
                I1_0 = -2.*nBd(x1).*Sf(x1./wFw0);
                I2_0 = -2.*nBd(x2).*Sf(x2./wFw0);
            else
                I1_0 = I1(zeroIndex);
                I2_0 = I2(zeroIndex);
            end

            %Now, we calculate the real parts of the imaginary
            %contributions via the Kramers-Kronig relations
            
            %The integral is split into two parts: main features [0,wMax1],
            %and the high frequency region [wMax1,wMax2] up to the upper
            %interpolation cutoff.
            wMax1 = 4;
            wMax2 = max([wMaxwF*wFw0,wMax1+1,max(w)+1]);
            %For the region [wMax2,+Inf], it is assumed that the structure
            %factor is approximately the one polaron structure factor, and
            %the integral is performed analytically
            
            N1 = Ngrid+1;
            N2 = Ngrid+1;
            h1 = wMax1./(N1-1);
            h2 = (wMax2-wMax1)./(N2-1);
            ht = 1e-9; %A tiny step
            hd = 1e-3; %A step used to approximate the derivative
            t1 = linspace(0,wMax1,N1); %Integration variable on grid 1
            t2 = linspace(wMax1,wMax2,N2); %Integration variable on grid 2
            [T1,W1] = meshgrid(t1,w);
            [T2,W2] = meshgrid(t2,w);
            integrands = @(t,w,f) (f(t)-f(w+ht))./(t.^2-(w+ht).^2);
            integrand1 = integrands(T1,W1,I1func);
            integrand2 = integrands(T1,W1,I2func);
            lowIndices = (T1 < ht)&(W1 < hd);
            integrand1(lowIndices) = (I1func(hd)-I1func(0))./hd.^2;
            integrand2(lowIndices) = (I2func(hd)-I2func(0))./hd.^2;
            R1 = 2./pi.*w.*( (integrand1*weights(N1).*h1).' ... %First grid
                + (integrands(T2,W2,I1func)*weights(N2).*h2).' ) ... %Second grid
                + (1+2*nB(x1))./(pi*sqrt(w.*wFw0)).*...
                (atanh(sqrt(w/wMax2))-atan(sqrt(w/wMax2)))...
                - 2./pi.*atanh(w/wMax2).*I1; %Analytic contribution
            R2 = 2./pi.*w.*( (integrand2*weights(N1).*h1).' ... %First grid
                + (integrands(T2,W2,I2func)*weights(N2).*h2).' ) ... %Second grid
                + (1+2*nB(x2))./(pi*sqrt(w.*wFw0)).*...
                (atanh(sqrt(w/wMax2))-atan(sqrt(w/wMax2)))...
                - 2./pi.*atanh(w/wMax2).*I2; % Analytic contribution
            R1(zeroIndex) = 0;
            R2(zeroIndex) = 0; %Real part is zero when omega=0

            %Calculate the derivative of the real part at zero frequency
            %(useful for the effective mass):
            integrand01 = integrands(t1,0,I1func);
            integrand01(1) = (I1func(hd)-I1func(0))./hd.^2;
            integrand02 = integrands(t1,0,I2func);
            integrand02(1) = (I2func(hd)-I2func(0))./hd.^2;
            Rd1_0 = 2./pi.*( (integrand01*weights(N1).*h1).' ... % First grid
                + (integrands(t2,0,I1func)*weights(N2).*h2).' ) ... %Second grid
                + (1+2*nB(x1))./(1.5*pi*sqrt(wFw0)).*wMax2.^(-1.5) ...
                - 2./pi.*I1_0./wMax2; %Analytic contribution
            Rd2_0 = 2./pi.*( (integrand02*weights(N1).*h1).' ... % First grid
                + (integrands(t2,0,I2func)*weights(N2).*h2).' ) ... %Second grid
                + (1+2*nB(x2))./(1.5*pi*sqrt(wFw0)).*wMax2.^(-1.5) ...
                - 2./pi.*I2_0./wMax2; %Analytic contribution

            %Add real and imaginary parts:
            S1 = R1 + 1i.*I1;
            S2 = R2 + 1i.*I2;
        end




        %Given S1 and S2, there is an algebraic expression for the memory
        %function, in terms of the remaining variables alpha and T1:
        for i2 = 1:n2
        for i4 = 1:n4
            alpha = alphas(i2);
            T1 = T1s(i4);

            c1R = 0.5./x1.*(1+4/15*T1.^2./V0.*cFR...
                + (1+(8/3*T0.*T1-T1.^2).*4/15./V0.*cFR)./sqrtT0);
            c2R = 0.5./x2.*(1+4/15*T1.^2./V0.*cFR...
                - (1+(8/3*T0.*T1-T1.^2).*4/15./V0.*cFR)./sqrtT0);
            c1I = 0.5./x1.*(1+4/15*T1.^2./V0.*cFI...
                + (1+(8/3*T0.*T1-T1.^2).*4/15./V0.*cFI)./sqrtT0);
            c2I = 0.5./x2.*(1+4/15*T1.^2./V0.*cFI...
                - (1+(8/3*T0.*T1-T1.^2).*4/15./V0.*cFI)./sqrtT0);

            %Calculate the approximate memory function with equation (53):
            SUncorr = -4.*alpha./3.*kFap.*(c1R.*S1 + c2R.*S2);
            %Calculate the approximate memory function and its derivative
            %at omega=0:
            SUncorr_0 = -4i.*alpha./3.*kFap.*(c1I.*I1_0 + c2I.*I2_0);
            SUncorrd_0 = -4.*alpha./3.*kFap.*(c1I.*Rd1_0 + c2I.*Rd2_0);

            %Calculate the inverse relaxation time and effective mass from
            %equations (68)-(69):
            tauinv{i2,i3,i4,i5,i6,i7,i8,i9} = -imag(SUncorr_0);
            minv{i2,i3,i4,i5,i6,i7,i8,i9} = 1 + SUncorrd_0;

            if strcmpi(model,'onepolaron')
                SUncorr_0 = 0; %For the calculation of the memory function, we assume T=0
            end
            
            %Calculate the full memory function with equation (14):
            Scorr = SUncorr./(1+(SUncorr-SUncorr_0)./w);
            Scorr(zeroIndex) = SUncorr_0./(1+SUncorrd_0);
            S{i2,i3,i4,i5,i6,i7,i8,i9} = Scorr;

        end
        end
    end
    end

    counter = counter+1;
    if make_waitbar
        waitbar(counter./goal,han,['Finished ',num2str(counter),' of ',num2str(goal),' memory functions']);
    end
end
end
end
end
if make_waitbar
    close(han);
end

end

==> anc/README.md <==
# AnharmonicPolaronConductivity

This Matlab code can be used to calculate the optical conductivity (real and imaginary part), relaxation time,
and spectroscopic effective mass of an anharmonic large polaron gas, in the weak interaction approximation.
The code accompanies the following article:
M. Houtput and J. Tempere, Optical conductivity of an anharmonic large polaron gas. arXiv:2210.10696 (2022).
This code was used to produce figures 4-6 in the above article.

## Basic use

The code can simply be downloaded and run in Matlab, no compilation is required. If necessary, add the folder
"Internal functions" to the Matlab path.
The function conductivity.m calculates the conductivity as a function of frequency, given several dimensionless
material parameters which are defined in the accompanying article. The complete list is:
- The Fröhlich coupling constant, $\alpha$
- The 3-phonon coupling constant, $T_0$
- The 1-electron-2-phonon coupling constant, $T_1$
- The dimensionless unit cell volume, $V_0$
- The ratio of the Rydberg energy and phonon energy of the material, $E_{Ry} / \hbar \omega_{\text{LO}}$
- The Wigner-Seitz radius, in units of the material's Bohr radius, $r_s$
- The temperature, $T$, in units of the phonon temperature $\hbar \omega_{\text{LO}}/ k_B$

The script MaterialParameters.m provides a way to calculate most of the above parameters from more familiar
parameters (phonon frequency, electron band mass, low- and high-frequency dielectric constants, unit cell volume,
and electron density).

The script main.m provides an example use, which calculates and plots the optical conductivity for the material
parameters given in figure 5c. In this file, the conductivity is calculated as:

`sigma = conductivity(omega,alpha,T0,T1,V0,Eryw0,rs,T,model)`

## Further use

The function conductivity.m uses the functions implemented in the folder "Internal functions", which calculate
the dynamical structure factor $S(k,\omega)$, the phonon spectral function $M(k,\omega)$, the memory function
$\Sigma(k,\omega)$, and so on. These functions have some additional functionality.

The function MemFunc.m calculates the memory function $\Sigma(k,\omega)$, which is directly related to the
conductivity. With this function, one can calculate the polaron inverse effective mass and inverse relaxation time:

`[Sigma,tauinv,minv] = MemFunc(omega,alpha,T0,T1,V0,Eryw0,rs,T,model)`

The function Sint.m implements four models for the dynamical structure factor are implemented: the single polaron
model, the Hartree-Fock model, the Lindhard (RPA) model, and the Hubbard model, all for the isotropic homogeneous
electron gas. If a different model for the dynamical structure factor is desired, it can be implemented in Sint.m,
under the model 'UserDefined'.


==> anc/Sint.m <==
function S = Sint(omega,model,rs,T)
% This function calculates and returns the structure factor of the
% electron gas, integrated over all wavevectors k. The integrated
% structure factor is a dimnensionless quantity, defined in figure 3
% of the accompanying article (arXiv:2210.10696).

% Inputs:
%   -omega: The frequencies where Sint(omega) must be calculated, in
%           units of the Fermi frequency E_F/hbar.
%   -model: Model for the structure factor. See below for a list of
%           implemented models.
%   -rs:    Wigner-Seitz radius of the electron gas, expressed in units of
%           the Bohr radius of the material.
%           (default: 1, does not need to be passed when using the
%           OnePolaron or HartreeFock models)
%   -T:     Temperature, in units of the Fermi temperature T_F = E_F/k_B.
%           (default: 0)

% Possible input models:
%    'OnePolaron': Uses the single polaron structure factor (default)
%    'HartreeFock': Takes Fermi statistics into account
%    'RPA': Also takes interactions into account, to lowest order
%    'Hubbard': Hubbard model for the structure factor
%    'UserDefined': Can be implemented by the user, currently returns zero

% % Example use: Calculate and plot Hartree-Fock structure factor
% omega = 0:0.01:4;
% S = Sint(omega,'HartreeFock');
% plot(omega,S)

possibleModels = {'OnePolaron','HartreeFock','RPA','Hubbard','UserDefined'};

if nargin < 1
    error('Function Sint was called with zero arguments.')
end
if nargin < 2 %Model and temperature were not passed
    model = 'OnePolaron'; %Default model is OnePolaron
end
modelIndex = find(strcmpi(model,possibleModels),1,'first');
if nargin < 3 %Wigner-Seitz radius was not passed
    rs = 1; %Default temperature is one
    if modelIndex > 2
        % The Wigner-Seitz radius is not necessary to use the OnePolaron
        % or HartreeFock models. Return an error otherwise:
        error(['The Wigner-Seitz radius rs is needed to use the ',...
            model,' model']);
    end
end
if nargin < 4 %Temperature was not passed
    T = 0; %Default temperature is zero
end

if isempty(modelIndex)
    error(['Unknown model ',model,'. Implemented models are: ',...
        strjoin(possibleModels,', '),'.'])
end

if any(size(T)>1)
    error('The temperature T must be a scalar value.') 
end
if any(size(rs)>1)
    error('The Wigner-Seitz radius rs must be a scalar value.') 
end

%We will explicitly exploit the symmetry Sint(-omega) = -Sint(omega):
signOmega = sign(omega);
omega = abs(omega);


wplwF = sqrt(0.884581919475267*rs); %The plasma frequency in our units

%For some models we will need Simpson integration. The following function
%creates a column vector of weights so that Simpson integration of a
%vector v is v*weights(length(v)).*h, where h is the distance between two
%grid points.
function ws = weights(N)
    if mod(N,2) == 0
        error('Simpson integration requires an odd number of points.')
    end
    ws = 4/3.*ones(N,1);
    ws(2:2:(N-1)) = 2/3;
    ws(1) = 1/3;
    ws(end) = 1/3;
end
Ngrid = 1000; %The typical amount of points a grid has.
%Double this to check convergence with respect to the grid



%Now, we go ahead to the different implemented models:
if modelIndex == 1
    %One polaron model, which is the omega -> ±Inf limit of other models
    %The integrated structure factor is known exactly:
    S = 0.5.*sqrt(omega);
elseif modelIndex == 2
    
    %Hartree-Fock model
    mu = ChemicalPotential(T);
    reSqrt = @(x) real(sqrt(x));
    S0 = 0.1875.*(mu>0).*(reSqrt(mu).*reSqrt(mu+omega).*(2.*mu+omega)...
        -omega.^2.*log(reSqrt(mu./(abs(omega)+1e-10))+...
        reSqrt(mu./(abs(omega)+1e-10)+sign(omega))+1e-10).*(mu+omega>0) ...
        - (reSqrt(mu).*reSqrt(mu-omega).*(2.*mu-omega)...
        -omega.^2.*log(reSqrt(mu./(abs(omega)+1e-10))+...
        reSqrt(mu./(abs(omega)+1e-10)-sign(omega))+1e-10).*(mu-omega>0)));
    if T==0
        S2 = 0; %At temperature zero, the above formula is exact
    else
        % At finite temperature, add another contribution
        fint = @(x,omega) reSqrt(x).*reSqrt(x+omega)...
            -reSqrt(x).*reSqrt(x-omega);
        S2 = 0.75*T.*integral(...
            @(x) (fint(mu+x.*T,omega)-fint(mu-x.*T,omega))./(exp(x)+1),...
            0,+Inf,'ArrayValued',true);
    end
    S = S0+S2;
elseif (modelIndex == 3 || modelIndex == 4)
    %RPA / Hubbard model
    if modelIndex == 3
        % RPA model, which is equivalent to the Hubbard model with no
        % Hubbard factor
        G = @(k) zeros(size(k));
        Gd = @(k) zeros(size(k));
    else
        %Hubbard model
        %The following Hubbard structure factor can be general, but we
        %need its derivative as well. We choose Hubbard's original
        %expression, equation (5.197) in G. Mahan, "Many particle physics",
        %third edition.
        G = @(k) 0.5.*k.^2./(k.^2+1+0.75*wplwF.^2);
        Gd = @(k) (1+0.75*wplwF.^2).*k./(k.^2+1+0.75*wplwF.^2).^2;
    end

    w = omega;
    g = @(k) k.^2./(1-G(k));
    kMax = @(w) 2.5.*(sqrt(1+w)+1);
    S = nan(size(omega));

    kpl1 = plasmaK(w,rs,T,G);
    %All indices where we have to be careful for a plasmon peak:
    plasmonWs = find(~isnan(kpl1));
    %All indices where we don't have to watch out for a plasmon peak:
    normalWs = find(isnan(kpl1));
    
    Ppl = nan(size(kpl1));
    dPpl = nan(size(kpl1));
    [Ppl(plasmonWs),dPpl(plasmonWs)] = pRPA(kpl1(plasmonWs),w(plasmonWs),rs,T,true);
    PHpl = (1-G(kpl1)).*Ppl;
    dPHpl = -Gd(kpl1).*Ppl+(1-G(kpl1)).*dPpl;
    
    %Corrected location of the plasmon peak:
    kpl = kpl1 + (1-real(PHpl))./(real(dPHpl)+1e-10);
    %Approximate width of the plasmon peak:
    kWidth = abs(imag(PHpl))./(abs(real(dPHpl))+1e-10);
    %We use the approximate width of the plasmon peak to determine whether
    %we can simply integrate it on the same grid as the remaining structure
    %factor, or whether we must integrate it on a separate grid or even
    %approximate it as a delta function.

    % First we form the k-integral for the frequencies that do not have a
    % plasmon peak: they can be done all at once, in vectorized form
    
    N = 3.*Ngrid+1; %Must be odd to apply Simpson's rule
    wNormals = w(normalWs);
    if size(wNormals,1) == 1
        wNormals = wNormals.'; % Make sure it is a column vector
    end
    nw = length(wNormals);
    kNormals = nan(nw,N);
    for i = 1:nw
        kNormals(i,:) = linspace(0,kMax(wNormals(i)),N);
    end
    wNormalsMesh = repmat(wNormals,1,N);
    hs = kMax(wNormals)./(N-1);
    PNormals = pRPA(kNormals,wNormalsMesh,rs,T);
    PHNormals = (1-G(kNormals)).*PNormals;
    SNormals = -2/pi./wplwF.^2.*g(kNormals).*imag(1./(1-PHNormals))...
        .*kNormals.^2;
    SNormalInts = SNormals*weights(N).*hs; %Simpson integration
    S(normalWs) = SNormalInts;

    % Next, we do the frequencies that do have a plasmon peak
    % involved. We have to do these one by one.
    for i = plasmonWs
        wNow = w(i);
        if abs(kWidth(i))/(abs(kpl(i))+1e-10) < 1e-4
            % First case: the plasmon peak is too narrow to
            % treat numerically. We approximate it as a delta
            % function.

            % Everything except the peak is just a continuous function,
            % which is integrated with the Simpson method:
            N = 3.*Ngrid+1;
            k1 = linspace(0,kMax(wNow),N);
            h = kMax(wNow)./(N-1);
            P1s = pRPA(k1,wNow,rs,T);
            PH1s = (1-G(k1)).*P1s;
            pow = 0.6;
            delta = 1e-10 + ...
                abs(imag(PHpl(i))).^pow.*max(abs(imag(PH1s))).^(1-pow);
            S1s = -2/pi./wplwF.^2.*g(k1).*imag(PH1s)./ ...
                ((1-real(PH1s)).^2+imag(PH1s).^2+delta.^2).*k1.^2;
            Sint2 = S1s*weights(N).*h;

            %The delta peak itself can be integrated analytically to give:
            Sint1 = 2./wplwF.^2.*kpl(i).^2.*g(kpl(i))./...
                (abs(real(dPHpl(i)))+1e-10).*...
                (1+abs(imag(Ppl(i)))./sqrt(imag(Ppl(i)).^2+delta.^2+1e-20));

            S(i) = Sint1 + Sint2;

        else
            %The plasmon peak is not a delta peak. We split the integral
            %into three parts: before the peak [0,kBorder1], the peak
            %itself [kBorder1,kBorder2], and after the peak
            %[kBorder2,+Inf].
            %Each subintegral is evaluated on a different grid.
            kBorder1 = kpl(i) - 20*kWidth(i);
            kBorder2 = kpl(i) + 20*kWidth(i);
            if kBorder1 > 0
                %Second case: the plasmon peak is not narrow
                %enough to approximate as a delta function, but
                %still quite narrow

                %Properties for the three grids:
                N1 = Ngrid+1;
                N2 = Ngrid+1;
                N3 = 2.*Ngrid+1;
                k1s = linspace(0,kBorder1,N1);
                k2s = linspace(kBorder1,kBorder2,N2);
                k3s = linspace(kBorder2,kMax(wNow),N3);
                h1 = kBorder1./(N1-1);
                h2 = (kBorder2-kBorder1)./(N2-1);
                h3 = (kMax(wNow)-kBorder2)./(N3-1);

                %Integral over the first grid:
                P1s = pRPA(k1s,wNow,rs,T);
                PH1s = (1-G(k1s)).*P1s;
                S1s = -2/pi./wplwF.^2.*g(k1s).*imag(1./(1-PH1s)).*k1s.^2;
                Sint1 = S1s*weights(N1).*h1;

                %Integral over the second grid:
                P2s = pRPA(k2s,wNow,rs,T);
                PH2s = (1-G(k2s)).*P2s;
                S2s = -2/pi./wplwF.^2.*g(k2s).*imag(1./(1-PH2s)).*k2s.^2;
                Sint2 = S2s*weights(N2).*h2;

                %Integral over the third grid:
                P3s = pRPA(k3s,wNow,rs,T);
                PH3s = (1-G(k3s)).*P3s;
                S3s = -2/pi./wplwF.^2.*g(k3s).*imag(1./(1-PH3s)).*k3s.^2;
                Sint3 = S3s*weights(N3).*h3;

                S(i) = Sint1 + Sint2 + Sint3;

            else
                %Third case: the plasmon peak is too broad, so
                %we should ignore the first grid altogether

                %Properties for the three grids:
                N2 = Ngrid+1;
                N3 = 2.*Ngrid+1;
                k2s = linspace(0,kBorder2,N2);
                k3s = linspace(kBorder2,kMax(wNow),N3);
                h2 = kBorder2./(N2-1);
                h3 = (kMax(wNow)-kBorder2)./(N3-1);

                %Integral over the 'second' grid:
                P2s = pRPA(k2s,wNow,rs,T);
                PH2s = (1-G(k2s)).*P2s;
                S2s = -2/pi./wplwF.^2.*g(k2s).*imag(1./(1-PH2s)).*k2s.^2;
                Sint2 = S2s*weights(N2).*h2;

                %Integral over the 'third' grid:
                P3s = pRPA(k3s,wNow,rs,T);
                PH3s = (1-G(k3s)).*P3s;
                S3s = -2/pi./wplwF.^2.*g(k3s).*imag(1./(1-PH3s)).*k3s.^2;
                Sint3 = S3s*weights(N3).*h3;

                S(i) = Sint2 + Sint3;

            end
        end
    end

elseif (modelIndex == 5)
    % User defined model: if you want to use a different model for the
    % dynamical structure factor, it can be implemented here. Choose a
    % model for the dynamical structure factor S(k,omega), and then
    % calculate:
    % Sint(omega) = E_F/(hbar*k_F^3)*integral(@(k) S(k,omega).*k.^2,0,+Inf)
    
    warning('This model is not yet implemented; zero was returned.')
    S = zeros(size(omega));
    
else
    error(['Unknown model ',model,'. Implemented models are: ',...
        strjoin(possibleModels,', '),'.'])
end

S = signOmega.*S;

end

==> anc/Sint_func.m <==
function [S_han,omegaMax] = Sint_func(model,rs,T)
% INTERNAL FUNCTION

% This function generates a function handle for the integrated structure
% factor, based on interpolation.

% The actual implementation of the integrated structure factor is in
% Sint.m; this function only interpolates the result.
% The possible input models implemented in Sint.m are:
%   'OnePolaron': Uses the structure factor of a single polaron (default)
%   'HartreeFock': Takes Fermi statistics into account
%   'RPA': Also takes interactions into account, to lowest order
%   'Hubbard': Hubbard model for the structure factor

% Units:
%   T is written in units of the Fermi temperature T_F = E_F/k_B.
%   rs is written in units of the Bohr radius of the material

% The output S_han is a function handle that represents
% S_int(omega/omega_F), where omega_F = E_F/hbar is the frequency
% corresponding to the Fermi energy
% The function also outputs omegaMax, which is the largest value that
% was used for interpolation. It can typically be ignored.

% %Example use:
% Sint_han = Sint_func('HartreeFock',12,0);
% omega = 0:0.01:4;
% plot(omega,Sint_han(omega))

possibleModels = {'OnePolaron','HartreeFock','RPA','Hubbard'};

if nargin < 1 %Model and temperature were not passed
    model = 'OnePolaron'; %Default model is OnePolaron
end
modelIndex = find(strcmpi(model,possibleModels),1,'first');
if nargin < 2
    rs = 1; %Default Wigner-Seitz radius is one
    if modelIndex > 2
        % The Wigner-Seitz radius is not necessary to use the OnePolaron
        % or HartreeFock models. Return an error otherwise:
        error(['The Wigner-Seitz radius rs is needed to use the ',model,...
            ' model']);
    end
end
if nargin < 3 %Temperature was not passed
    T = 0; %Default temperature is zero
end

if isempty(modelIndex)
    error(['Unknown model ',model,...
        '. Implemented models are: ',strjoin(possibleModels,', '),'.'])
end

if any(size(T)>1)
    error('The temperature T must be a scalar value.') 
end
if any(size(rs)>1)
    error('The Wigner-Seitz radius rs must be a scalar value.') 
end 

% There are two important frequencies:
wF = 1; %The Fermi frequency
wpl = sqrt(0.884581919475267*rs); %The plasma frequency
wScale = 2*max(wF,wpl); %We use a fine grid up to at least this frequency 

if modelIndex == 1
    %For the one-polaron model, the result is known exactly:
    S_han = @(x) sign(x).*0.5.*sqrt(abs(x));
    omegaMax = 100;
else
    %All other models can be handled in the same way
    N1 = 201;
    alpha = log(1.2);
    wMax = 100;
    h = wScale./(N1-1);
    N2 = ceil((log(1+(exp(alpha)-1).*wMax./h))./alpha);
    omegas = [linspace(0,wScale,N1),wScale+...
        h.*(exp(alpha.*(1:N2))-1)./(exp(alpha)-1)];
    omegaMax = omegas(end);
    S_vals = Sint(omegas,model,rs,T);
    omegaStep = omegas(2); % The step size of the first grid
    Sd0 = S_vals(2)./omegaStep; %Approximate derivative at 0

    mu = ChemicalPotential(T);
    reSqrt = @(x) real(sqrt(x));
    I1 = integral(@(x) reSqrt(mu+x.*T).^3./(4.*cosh(0.5.*x).^2), -30, 30);
    S_asy = @(x) sqrt(x)./2.*(1+0.3.*I1./(x+1e-5));
    S_vals_red = S_vals./S_asy(omegas);
    S_vals_red(1) = 0;
    S_pp = spline(omegas,S_vals_red);
    S_han = @(x) (abs(x)<omegaStep).*Sd0.*x + ...
        (abs(x)>=omegaStep).*sign(x).*S_asy(abs(x)).*...
        (1-(1-ppval(S_pp,abs(x))).*(abs(x)<omegaMax));
end
    
end

==> anc/conductivity.m <==
function sigma = cond(omega,alpha,T0,T1,V0,Eryw0,rs,T,model)

% This function will calculate the conductivity of an anharmonic polaron,
% to lowest order in alpha. The memory function will be expressed in units
% n*e²/m*w_0, where n is the electron density, e is the elementary charge,
% m is the electron band mass, and w_0 is the phonon frequency.

% Inputs: (can all be scalars or vectors)
%  -omega:   The frequency at which we calculate the conductivity, in units 
%            of the phonon frequency w_0.
%  -alpha:   The Fröhlich coupling constant.
%  -T0:      The 3-phonon coupling constant.
%  -T1:      The 1-electron-2-phonon coupling constant.
%  -V0:      The dimensionless volume of the unit cell.
%  -Eryw0:   The ratio of the Rydberg energy and the LO phonon energy.
%  -rs:      The Wigner-Seitz radius, expressed in units of the Bohr radius.
%  -T:       Temperature, expressed in units of the "phonon temperature"
%            hbar*w_0/k_B.
%  -model:   A string with the model used for the structure factor. It can
%            be either a single string, or a 1D cell array containing
%            multiple models.
%            Possible input models:
%            'OnePolaron':   Uses the structure factor of a single polaron.
%                            Only makes sense at zero temperature.
%            'HartreeFock': Takes Fermi statistics into account (default).
%            'RPA': Also takes interactions into account, to lowest order.
%            'Hubbard': Hubbard model for the structure factor.      

% If only omega is a vector and the other inputs are scalars, the output
% will be a single vector representing the conductivity depending on omega.
% If the inputs are vectors, the output will be (up to) 8D cell arrays,
% where the first dimension is the dependence on alpha, the second is the
% dependence on T0, and so on. Each entry in the cell arrays is a vector,
% which is the memory function depending on omega.

% It is also allowed to pass all arguments together as a cell array.

% This function simply calls MemFunc.m to calculate the memory function;
% the conductivity is related to the memory function by a simple algebraic
% formula.

% % Example use: Plot the optical absorption spectrum of a single polaron
% omega = 0:0.01:4;
% sigma = conductivity(omega,1,0,0.1,0.001,8,12,0,'OnePolaron');
% plot(omega,real(sigma),'b-')

if ~iscell(model)
    model = {model};
end
memoryFunction = MemFunc(omega,alpha,T0,T1,V0,Eryw0,rs,T,model);
if numel(memoryFunction) == 1
    sigma = 1i./(omega-memoryFunction{1});
else
    sigma = cell(length(alpha),length(T0),length(T1),length(V0),...
        length(Eryw0),length(rs),length(T),length(model));
    for i = 1:numel(memoryFunction)
        sigma{i} = 1i./(omega-memoryFunction{i});
    end
end

==> anc/main.m <==
% Example script to plot the real and imaginary parts of the conductivity
% of the anharmonic polaron gas, for one specific set of values.
% This script reproduces the solid orange curve of figure 5c of the
% accompanying article (arXiv:2210.10696).

% Set the input values:
omega = 0:0.01:4;
alpha = 1;
T0 = 0;
T1 = 0.1;
V0 = 0.001;
Eryw0 = 8;
rs = 12;
T = 0;
model = 'Hubbard';

% Calculate the corresponding conductivity:
sigma = conductivity(omega,alpha,T0,T1,V0,Eryw0,rs,T,model);

% Plot the results
figure
plot(omega,real(sigma),'k-','LineWidth',2)
xlabel('$\omega/\omega_{LO}$','Interpreter','latex','FontSize',16)
ylabel('$\frac{\sigma_R(\omega)}{\frac{ne^2}{m\omega_0}}$',...
    'Interpreter','latex','FontSize',20,'Rotation',0,...
    'VerticalAlignment','middle', 'HorizontalAlignment','right')
title('Conductivity, real part','FontSize',18)
ylim([0,0.1])

figure
plot(omega,imag(sigma),'k-','LineWidth',2)
xlabel('$\omega/\omega_{LO}$','Interpreter','latex','FontSize',16)
ylabel('$\frac{\sigma_I(\omega)}{\frac{ne^2}{m\omega_0}}$',...
    'Interpreter','latex','FontSize',20,'Rotation',0,...
    'VerticalAlignment','middle', 'HorizontalAlignment','right')
title('Conductivity, imaginary part','FontSize',18)
ylim([0,2])


==> anc/pRPA.m <==
function [P,dPdk] = pRPA(k,omega,rs,T,getDerivative)
% INTERNAL FUNCTION

% This function calculates the "polarisation bubble" of the electron gas,
% in the RPA approximation (G. Mahan, "Many Particle Physics", third
% edition, p.328, equations (5.151-5.152)).
% The RPA dielectric function is eps(k,omega) = 1-P(k,omega).
% All implemented models for the dynamical structure factor can be written
% in terms of P(k,omega) and a Hubbard factor G(k).

%Inputs:
%   -k: Wavevector, in units of the Fermi wavevector kF. It can be an array
%       of the same size as omega.
%   -omega: Frequency, in units of the Fermi frequency EF/hbar. It can be
%           an array of the same size as k.
%   -rs:    Wigner-Seitz radius, in units of the Bohr radius of the
%           material
%   -T: Temperature, in units of the Fermi temperature TF = EF/kB.
%       (optional, default 0)
%   -getDerivative: If this flag is true, this function also calculates the
%                   derivative dP/dk. The result is only an estimate.
%                   (Optional, default false)

% % Example use: Plot the Hartree-Fock structure factor
% k = 0:0.1:4;
% omega = 0:0.1:4;
% rs = 12;
% [K,Omega] = meshgrid(k,omega);
% P = pRPA(K,Omega,rs,0);
% surf(K,Omega,-0.7197./rs.*K.^2.*imag(P))
% xlabel('$k/k_F$','Interpreter','latex')
% ylabel('$\omega/\omega_F$','Interpreter','latex')
% zlabel('$\omega_F S(k,\omega)$','Interpreter','latex')

if nargin < 3
    error('plasmaK needs at least three input arguments.')
end
if nargin <= 3
    T = 0;
end
if nargin <= 4
    getDerivative = false;
end
if nargin > 5
    error('plasmaK cannot take more than four input arguments.')
end
if numel(rs) > 1
    error('rs must be a scalar value.')
end
if numel(T) > 1
    error('T must be a scalar value.')
end
if numel(k)>1 && numel(omega)>1 && any(size(k))~=any(size(omega))
    error('If k and omega are arrays, their size needs to be the same.')
end
if isempty(k) || isempty(omega)
    if all(size(omega) == [0,0]) || all(size(omega)==size(k))
        P = zeros(size(k));
        dPdk = zeros(size(k));
    else
        P = zeros(size(omega));
        dPdk = zeros(size(omega));
    end
    return
end

w = omega;
wplwF = sqrt(0.884581919475267*rs);
mu = ChemicalPotential(T);
Ep = (w+k.^2)./(2.*k);
Em = (w-k.^2)./(2.*k);
% These functions appear often in the required integrands
funcA = @(x,E) (0.5.*(E-x.^2).*(log((abs(x+sqrt(E))+1e-10))- ...
    log((abs(x-sqrt(E))+1e-10)))+x.*sqrt(E)).*(E>0);
logexp = @(x) x.*(x>0) + log(1+exp(-abs(x)));
reLU = @(x) x.*(x>0);

%Our program will calculate some NaN values and then overwrite them, but we
%don't want the NaN warning to show up every time
warning('off','MATLAB:integral:NonFiniteValue')
%Calculate the real and imaginary parts, P = A + B*i:
if T <= 1e-5
    B = 3*pi/16.*wplwF.^2./k.^3.*(reLU(mu-Ep.^2)-reLU(mu-Em.^2));
    A = -3/8.*wplwF.^2./k.^3.*(funcA(Ep,mu)-funcA(Em,mu));
else
    B = 3*pi/16.*wplwF.^2./k.^3.*T.*...
        (logexp((mu-Ep.^2)./T)-logexp((mu-Em.^2)./T));
    A = -3/8.*wplwF.^2./k.^3.*integral(...
        @(x) (funcA(Ep,mu+x.*T)-funcA(Em,mu+x.*T))./(4.*cosh(x/2).^2),...
        -Inf,+Inf,'ArrayValued',true);
end
warning('on','MATLAB:integral:NonFiniteValue')

iZeros = find(k<=1e-6);
if numel(w) == 1
    A(iZeros) = wplwF.^2./w.^2;
else
    A(iZeros) = wplwF.^2./w(iZeros).^2;
end
B(iZeros) = 0;

P = A+1i*B;

if getDerivative
    % The derivative dP/dk is used to estimate the width of the undamped
    % plasmon branch in the dynamical structure factor, in order to
    % determine a grid for the integral over k
    if T <= 1e-5
        nF = @(x) (x<mu);
        dfuncA = @(x,E) (-x.*(log(abs(x+sqrt(E))+1e-10)...
            -log(abs(x-sqrt(E))+1e-10))+2.*sqrt(E)).*(E>0);
        dA = -3.*A./k + ...
            3./8.*wplwF.^2./k.^4.*(dfuncA(Ep,1).*Em-dfuncA(Em,1).*Ep);
    else
        warning('off','MATLAB:integral:NonFiniteValue')
        nF = @(x) 1./(exp((x-mu)./T)+1);
        reSqrt = @(x) real(sqrt(x));
        dA = - 0.75.*wplwF.^2.*integral(...
            @(x) 1./k.^4.*(k.*reSqrt(mu+x.*T)+(Em.*Ep./T.*tanh(x/2)-1.5).*...
            (funcA(Ep,mu+x.*T)-funcA(Em,mu+x.*T)))./(4.*cosh(x/2).^2),...
            -Inf,+Inf,'ArrayValued',true);
        
        kSmalls = find((k<0.4.*(sqrt(1+w)-1)) & (k>0.2.*(sqrt(1+w)-1)));
        for i = kSmalls
            dA(i) = - 0.75.*wplwF.^2.*integral(...
                @(x) 1./k(i).^4.*(k(i).*reSqrt(mu+x.*T)+...
                (Em(i).*Ep(i)./T.*tanh(x/2)-1.5).*(funcA(Ep(i),mu+x.*T)...
                -funcA(Em(i),mu+x.*T)))./(4.*cosh(x/2).^2),-Inf,+Inf);
        end
        dAapprox = wplwF.^2.*(4.*k.^3./(w.^2-k.^4).^2 + ...
            24/5.*k.*(w.^4+6.*w.^2.*k.^4+k.^8)./(w.^2-k.^4).^4.*...
            integral(@(x) reSqrt(mu+x.*T).^5./(4.*cosh(x/2).^2),-Inf,+Inf));
        kSmallest = find(k<0.2.*(sqrt(1+w)-1));
        dA(kSmallest) = dAapprox(kSmallest);
        warning('on','MATLAB:integral:NonFiniteValue')
    end
    dB = -3.*B./k + 3*pi/8.*wplwF.^2./k.^4.*Ep.*Em.*(nF(Ep.^2)-nF(Em.^2));
    dA(iZeros) = 0;
    dB(iZeros) = 0;
    dPdk = dA+1i*dB;
else
    dPdk = nan(size(P));
end
end



==> anc/plasmaK.m <==
function [kpl1,kpl2,w2] = plasmaK(omega,rs,T,G)
% INTERNAL FUNCTION

% This function calculates the solution of the plasmon branch equation:
%    (1-G(k))A(k,omega) = 1
% where A(k,omega) is the real part of the polarization bubble, also
% calculated in pRPA.m.
% We are interested in the solutions k_pl for a given frequency omega. This
% is the inverse function of omega_pl(k), which is what is usually
% preferred.

% Inputs:
%   -omega: Frequency, in units of the Fermi frequency EF/hbar. Can be an
%           array.
%   -rs:    Wigner-Seitz radius, in units of the Bohr radius of the
%           material
%   -T: Temperature, in units of the Fermi temperature TF = EF/kB.
%       (optional, default 0)
%   -G: Function handle describing the Hubbard factor
%       (optional, default 0)
%       Apparently, new plasmon branches can pop up when including the
%       Hubbard factor if rs is large and we use approximate models. We
%       have to be careful that this never happens.

% The plasmon branch is multivalued: for every frequency, there are up to
% two values of k that satisfy the plasmon branch equation.
% Outputs:
%   -kpl1:  First solution of the plasmon branch, which corresponds with
%           the "undamped" plasmon branch
%   -kpl2:  Second solution of the plasmon branch
%   -w2: Highest frequency for which a solution exists

% % Example use: Plot the two plasmon branches in the RPA model
% omega=0:0.01:6;
% [kpl1,kpl2] = plasmaK(omega,12);
% plot(kpl1,omega,'b-',kpl2,omega,'r-')
% xlabel('$k/k_F$','Interpreter','latex')
% ylabel('$\omega/\omega_F$','Interpreter','latex')


if nargin < 2
    error('plasmaK needs at least two input arguments.')
end
if nargin <= 2
    T = 0;
end
if nargin <= 3
    G = @(k) zeros(size(k));
end
if nargin > 4
    error('plasmaK cannot take more than four input arguments.')
end
if numel(rs) > 1
    error('rs needs to be a scalar value.')
end
if numel(T) > 1
    error('T needs to be a scalar value.')
end
if ~isa(G,'function_handle')
    error('G must be a function handle of a single variable k.')
end
wplwF = sqrt(0.884581919475267*rs);
mu = ChemicalPotential(T);
kpl1 = nan(size(omega));
kpl2 = nan(size(omega));
Ep = @(k,w) (w+k.^2)./(2.*k);
Em = @(k,w) (w-k.^2)./(2.*k);

funcA = @(x,E) (0.5.*(E-x.^2).*log(abs(x+sqrt(E))./...
    (abs(x-sqrt(E))+1e-10))+x.*sqrt(E)).*(E>0);

% Define the function that we want to find the zeros of: (1-G(k))A(k,omega)
function y = zeroFunc(k,w)
    iZeros = find(k<=1e-6);
    iOthers = find(k>1e-6);
    y = nan(size(k));
    y(iZeros) = 1-wplwF.^2./w(iZeros).^2; % Zero-frequency limit
    kOthers = k(iOthers);
    wOthers = w(iOthers);
    y(iOthers) = 1-(1-G(kOthers)).*(-3/8.*wplwF.^2./kOthers.^3.*...
        integral(@(x) (funcA(Ep(kOthers,wOthers),mu+x.*T)-...
        funcA(Em(kOthers,wOthers),mu+x.*T))./(4.*cosh(x/2).^2),...
        -30,+30,'ArrayValued',true));
end

mins = nan(size(omega));
minVals = nan(size(omega));
[omegaSorted,P] = sort(omega(:));
currentSign = -1;
% The undamped plasmon branch only exists between w1 and w2, where:
w1 = wplwF; %Plasma frequency
w2 = omegaSorted(end)+0.5;
for i = 1:numel(omega)
    prevSign = currentSign;
    w = omegaSorted(i);
    if w <= 1e-10
        mins(P(i)) = 0;
        minVals(P(i)) = 0;
    else
        [mins(P(i)),minVals(P(i))]= ...
            fminsearch(@(x) zeroFunc(x,w),sqrt(1+w)-1);
        currentSign = sign(minVals(P(i)));
        if currentSign*prevSign < 0
            if numel(omega) > 1 && i > 1
                w2 = 0.5.*(omegaSorted(i)+omegaSorted(i-1));
            else
                w2 = omegaSorted(i)-0.5;
            end
                break %We can stop, since we don't need the minima above w2
        end
    end    
end

%Loop over the omegas smaller than w2
for i = find(omega(:) < w2)'
    w = omega(i);
    zeroFunc3 = @(k) zeroFunc(k,w);
    %Find the value of k that makes zeroFunc3 zero for this specific value
    %of k:
    if w <= w1
        if w == w1
            kpl1(i) = 0;
        end
        %If w<w1, there is no solution for kpl1, so we keep it at NaN
        if w < 1e-10
            kpl2(i) = 0;
        else
            kpl2(i) = fzero(zeroFunc3, [mins(i),5]);
            %In theory 5 should be +Inf, but in practice 5 is big enough
        end
    else
        kpl1(i) = fzero(zeroFunc3, [0,mins(i)]);
        kpl2(i) = fzero(zeroFunc3, [mins(i),5]);
    end
end

end


